The unsteady overtopping of barriers by gravity currents and dam-break flows

The collision of a gravitationally-driven horizontal current with a barrier following release from a confining lock is investigated using a shallow water model of the motion, together with a sophisticated boundary condition capturing the local interaction. The boundary condition permits several overtopping modes: supercritical, subcritical, and blocked flow. The model is analysed both mathematically and numerically to reveal aspects of the unsteady motion and to compute the proportion of the fluid trapped upstream of the barrier. Several problems are treated. Firstly, the idealised problem of a uniform incident current is analysed to classify the unsteady dynamical regimes. Then, the extreme regimes of a very close or distant barrier are tackled, showing the progression of the interaction through the overtopping modes. Next, the trapped volume of fluid at late times is investigated numerically, demonstrating regimes in which the volume is determined purely by volumetric considerations, and others where transient inertial effects are significant. For a Boussinesq gravity current, even when the volume of the confined region behind the barrier is equal to the fluid volume, $30\%$ of the fluid escapes the domain, and a confined volume $3$ times larger is required for the overtopped volume to be negligible. For a subaerial dam-break flow, the proportion that escapes is in excess of $60\%$ when the confined volume equals the fluid volume, and a barrier as tall as the initial release is required for negligible overtopping. Finally, we compare our predictions to experiments, showing a good agreement across a range of parameters.

==> Figures/Overtopping_Analytics/figs_plot_ot_a.m <==

fld = fullfile(pwd,'Outputs','Plots','Overtopping_Analytics');
fld_GJ = fullfile(pwd,'Outputs','Plots','Overtopping_Experiment','GonzalezJuez');

fig_size = {[13,5],             [13,11],        [13,7],         [4.3,4],            [6.5,4.5]};
fig_marg = {[0.5,1.2,0,1.1],    [5,1.2,5,1.1],  [5,1.2,5,1.1],  [0.2,0.4,0.1,0.2],  [0.2,0.5,0,0]};

txtset_c = {'HorizontalAlignment','center','VerticalAlignment','middle','Interpreter','latex'};
txtset_l = {'HorizontalAlignment','left','VerticalAlignment','middle','Interpreter','latex'};
txtset_r = {'HorizontalAlignment','right','VerticalAlignment','middle','Interpreter','latex'};
txtset_t = {'HorizontalAlignment','center','VerticalAlignment','top','Interpreter','latex'};
arwset   = {'Length',8};

format = {'pdf','png','epsc','tiff'};

%--Critical Wall Boundary Riemann Problem--


B_ex = {0.5*ones(1,9) , 2*ones(1,9)};
F_ex = {[-2.5,-2,-1.3,-0.5858,-0.2,0.2047,1.1,1.8963,2.5] , [-2.5,-2,-1,0,0.5,0.8660,1.8,2.8284,3.5]};
h_ex = cellfun(@(x)     1./x,       B_ex,       'UniformOutput',false);
u_ex = cellfun(@(x,y)   x.*sqrt(y), F_ex,h_ex,  'UniformOutput',false);

col_ex = [0.1,0.1,1];

[GJ1_B_u,~] = readvars(fullfile(fld_GJ,'As.csv'));
[GJ1_B_h,~] = readvars(fullfile(fld_GJ,'Cs.csv'));
GJ1_B = (GJ1_B_u+GJ1_B_h)/2;
GJ1_F = 0.83;
GJ1_u = GJ1_F./sqrt(GJ1_B);
GJ1_h = 1./GJ1_B;

[GJ2_B_u,~] = readvars(fullfile(fld_GJ,'Ac.csv'));
[GJ2_B_h,~] = readvars(fullfile(fld_GJ,'Cc.csv'));
GJ2_B = (GJ2_B_u+GJ2_B_h)/2;
GJ2_F = 0.83;
GJ2_u = GJ2_F./sqrt(GJ2_B);
GJ2_h = 1./GJ2_B;

[GJ3_B_u,~] = readvars(fullfile(fld_GJ,'Bc.csv'));
[GJ3_B_h,~] = readvars(fullfile(fld_GJ,'Dc.csv'));
GJ3_B = (GJ3_B_u+GJ3_B_h)/2;
GJ3_F = 1.00;
GJ3_u = GJ3_F./sqrt(GJ3_B);
GJ3_h = 1./GJ3_B;

col_GJ = [0,1,0];


%Plot for u
fig = figure; hold on;
plot(GJ1_u,GJ1_h,'s','Color',col_GJ)
plot(GJ2_u,GJ2_h,'o','Color',col_GJ)
plot(GJ3_u,GJ3_h,'^','Color',col_GJ)
plot([u_ex{:}],[h_ex{:}],'x','Color',col_ex)
anal_critwall_boundriemann([-3,6],[0,3],1,1,(9/3)*(1/3));
ax_child = allchild(gca);
for i=1:numel(ax_child)
    if isa(ax_child(i),'matlab.graphics.primitive.Text')
        if strcmp(ax_child(i).String,'$\hat{u}_b = 0, \hat{h}_b = 1$')
            pos = ax_child(i).Position(1:2)+[-0.15,0.03];
            arrow([pos(1),-0.2],pos,arwset{:});
            ax_child(i).Position = [pos(1),-0.2];
            ax_child(i).Rotation = 0;
            ax_child(i).VerticalAlignment = 'top';
            ax_child(i).String = ['$\hat{u}_b = 0,$' , newline , '$\hat{h}_b = 1$'];
        end
    end
end
% text(-2.5,0.5,'$\hat{h}_b = 0$',txtset_c{:})
% text(-2,2.5,{'fan','$\hat{u}_b = 0$'},txtset_c{:})
% text(0.05,0.22,{'shock','$\hat{u}_b = 0$'},txtset_l{:})
% text(-0.5,2.5,{'fan','$\Delta\hat{E}_b = 0$'},txtset_c{:})
% text(1.25,1.5,{'shock','$\Delta\hat{E}_b = 0$'},txtset_c{:})
% text(3.5,1.5,{'supercritical'},txtset_c{:})
text(-2.5,0.5,'A-VI',txtset_c{:})
text(-2,2.5,'A-V',txtset_c{:})
text(0.05,0.22,'A-III',txtset_l{:})
text(-0.5,2.5,'A-IV',txtset_c{:})
text(1.25,1.5,'A-II',txtset_c{:})
text(3.5,1.5,'A-I',txtset_c{:})
file = fullfile(fld,'CritWall_BndRie_u');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(a)','format',format);
close(fig);
winopen([file,'.pdf'])

%Plot for Fr
fig = figure; hold on;
plot(GJ1_F,GJ1_B,'s','Color',col_GJ)
plot(GJ2_F,GJ2_B,'o','Color',col_GJ)
plot(GJ3_F,GJ3_B,'^','Color',col_GJ)
plot([F_ex{:}],[B_ex{:}],'x','Color',col_ex)
anal_critwall_boundriemann([-3,6],[0,7.5],0,0,(9/7.5)*(1/3));
ax_child = allchild(gca);
for i=1:numel(ax_child)
    if isa(ax_child(i),'matlab.graphics.primitive.Text')
        if strcmp(ax_child(i).String,'$\Delta \hat{E}_i = 0$') && ax_child(i).Position(1)<1
            pos = ax_child(i).Position(1:2) + [0,-0.05];
            arrow([pos(1),-0.7],pos,arwset{:});
            ax_child(i).Position = [pos(1),-0.7];
            ax_child(i).Rotation = 0;
            ax_child(i).VerticalAlignment = 'top';
        end
    end
end
% text(-2.5,5,'$\hat{h}_b = 0$',txtset_c{:})
% text(-1,5,{'fan','$\hat{u}_b = 0$'},txtset_c{:})
% text(1,5,{'shock','$\hat{u}_b = 0$'},txtset_l{:})
% text(-0.5,-0.3,{'fan','$\Delta\hat{E}_b = 0$'},txtset_t{:})
% arrow([-0.3,-0.7],[-0.2,0.3],arwset{:})
% text(1.5,1.25,{'shock','$\Delta\hat{E}_b = 0$'},txtset_c{:})
% text(4,1.5,{'supercritical'},txtset_c{:})
text(-2.5,5,'A-VI',txtset_c{:})
text(-1,5,'A-V',txtset_c{:})
text(1,5,'A-III',txtset_l{:})
text(-0.4,-0.7,'A-IV',txtset_t{:})
arrow([-0.4,-0.7],[-0.4,0.3],arwset{:})
text(1.5,1.25,'A-II',txtset_c{:})
text(4,1.5,'A-I',txtset_c{:})
ylim([0,7.5])
xlabel('$F_i$','Interpreter','latex');
ylabel('$B/h_i$','Interpreter','latex');
file = fullfile(fld,'CritWall_BndRie_Fr');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(b)','format',format);
close(fig);
winopen([file,'.pdf'])

%Plot for collision, early time
%load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver\Outputs\Data\sims_sxb_lri_CritWall_cases\data_master');
load('Outputs\Data\sims_sxb_lri_CritWall_cases\data_master');
fig = figure; hold on;
%anal_critwall_boundriemann([0,1],[0,2],-1,-1,(1/2)*(1/2));%5/12
anal_critwall_boundriemann([0,1],[0,2],-1,-1,0.5*1/2);
plot(sqrt(2)/(sqrt(2)+1)*[1,1],ylim,'k:');
for i=1:numel(data.run)
    plot(data.run(i).F/(data.run(i).F+1),data.run(i).B,'x','Color',[0.5,0.5,0.5])
end
% text(0.7,0.5,'sub',txtset_c{:});
% text(0.25,0.83,{'no','$\downarrow$','sub'},txtset_c{:});
% text(0.6,1.5,'no',txtset_c{:});
% text(0.225,0.3,{'super','$\downarrow$','sub'},txtset_c{:});
% text(0.04,0.825,{'super','$\downarrow$','no','$\downarrow$','sub'},txtset_c{:});
% text(0.04,1.15,{'super','$\downarrow$','no'},txtset_c{:});
text(0.1,0.2,'B-IV',txtset_c{:});
text(0.5,0.5,'B-II',txtset_c{:});
text(0.75,0.9,'B-IIIb',txtset_c{:});
text(0.75,1.3,'B-IIIa',txtset_c{:});
text(0.94,0.5,'B-Ic',txtset_c{:});
text(0.94,0.75,'B-Ib',txtset_c{:});
text(0.94,1.15,'B-Ia',txtset_c{:});
file = fullfile(fld,'CritWall_Col_Close');
savefig(fig,file);
fig2pdf(fig,file,fig_size{3},fig_marg{3},'format',format);
close(fig);
winopen([file,'.pdf'])

%Plot for collision, late time
fig = figure; hold on;
anal_critwall_boundriemann([0,1],[0,10],-1,-2,0.5*1/10);
plot(sqrt(2)/(sqrt(2)+1)*[1,1],ylim,'k:');
% text(0.15,10,{'super','$\downarrow$','dry'},txtset_c{:});
% text(0.25,17,{'super','$\downarrow$','no'},txtset_c{:});
% arrow([0.27,17],[0.325,17],arwset{:})
% text(0.3,3,{'super','$\downarrow$','sub','$\downarrow$','no'},txtset_c{:});
% arrow([0.32,3],[0.43,3],arwset{:})
% text(0.44,10,{'sub','$\downarrow$','no'},txtset_c{:});
% text(0.8,10,'no',txtset_c{:});
text(0.85,6,'C-Ic',txtset_c{:});
text(0.75,4,'C-Ib',txtset_l{:});
arrow([0.75,4],[0.718,4],arwset{:})
text(0.75,2,'C-Ia',txtset_l{:});
arrow([0.75,2],[0.69,2],arwset{:})
text(0.5,1,'C-II',txtset_c{:});
text(0.3,6,'C-III',txtset_c{:});
text(0.05,0.4,'C-IV',txtset_c{:})
file = fullfile(fld,'CritWall_Col_Far_a');
savefig(fig,file);
fig2pdf(fig,file,fig_size{3},fig_marg{3},'label_tl','(a)','format',format);
close(fig);
winopen([file,'.pdf'])

%Plot for collision, late time, rescaled
fig = figure; hold on;
anal_critwall_boundriemann([2/3,1],[0,0.5],-1,-3,0.5*(1/3)/0.5);
plot(sqrt(2)/(sqrt(2)+1)*[1,1],ylim,'k:');
% text(0.2,0.45,'no',txtset_c{:});
% text(0.45,0.45,{'sub','$\downarrow$','no'},txtset_c{:});
% text(0.05,0.25,{'super','$\downarrow$','dry'},txtset_c{:});
% text(0.23,0.15,{'super','$\downarrow$','no'},txtset_c{:});
% arrow([0.23,0.21],[0.23,0.32],arwset{:})
% text(0.45,0.25,{'super','$\downarrow$','sub','$\downarrow$','no'},txtset_c{:});
% arrow([0.45,0.18],[0.45,0.1],arwset{:})
text(0.85,0.45,'C-III',txtset_c{:});
text(0.7,0.45,'C-II',txtset_c{:});
text(0.9,0.2,'C-Ic',txtset_c{:});
text(0.82,0.2,'C-Ib',txtset_c{:});
arrow([0.82,0.21],[0.82,0.33],arwset{:})
text(0.7,0.1,'C-Ia',txtset_c{:});
file = fullfile(fld,'CritWall_Col_Far_b');
savefig(fig,file);
fig2pdf(fig,file,fig_size{3},fig_marg{3},'label_tl','(b)','format',format);
close(fig);
winopen([file,'.pdf'])

%Boundary Riemann example profiles
h_ex_x = {[-4.4, -3.6, -2.7, -1.7, -1.1, -1.2, -0.6, -0.2, 0] , [ -2, -1.4, -0.7, -0.8, -0.7, -0.6, -0.5, -0.3,   0]};
h_ex_y = {[ 1.5,  1.5,  1.5,  1.5,  1.5,    2,  3.4,  4.8, 2] , [0.3,  0.2,  0.2,  0.5,  0.7,    1,  1.4,    2, 0.5]};
h_ex_h = {[   1,    1,    1,    1,   -1,    1,    1,    1, 1] , [  1,   -1,   -1,    1,    1,    1,    1,    1,   1]};
h_ex_v = {[   1,    1,    1,    1,   -1,   -1,   -1,   -1, 1] , [  1,   -1,   -1,   -1,   -1,   -1,   -1,   -1,   1]};

u_ex_x = {[-5.2, -4.8, -5.2, -4.8, -5.2, -4.8, -5.2, -4.8, -5.2] , [-2.6, -2.4, -2.6, -2.4, -2.6, -2.4, -2.6, -2.4, -2.6]};
u_ex_y = {[-3.5, -2.8, -1.9, -0.9, -0.2,  0.3,  1.6,  2.7,  3.6] , [-1.8, -1.4, -0.7,    0,  0.4,  0.6,  1.3,    2,  2.5]};
u_ex_h = {[   0,    0,    0,    0,    0,    0,    0,    0,    0] , [   0,    0,    0,    0,    0,    0,    0,    0,    0]};
u_ex_v = {[  -1,   -1,    1,    1,    1,   -1,   -1,    1,    1] , [  -1,   -1,    1,    1,    1,   -1,   -1,    1,    1]};

alphabet = 'abcdefghijklmnopqrstuvwxyz';

for i_ex=1:numel(B_ex)
    %Depth
    fig = figure;
    hold on;
    plot(-100:1:0,ones(1,101),':','Color',[0.5,0.5,0.5]);
    
    xrange = {}; yrange = {};
    for i=1:numel(u_ex{i_ex})
        [fig,xrange{i},yrange{i}] = anal_critwall_boundriemann_profile(u_ex{i_ex}(i),h_ex{i_ex}(i) ,...
            'fig',fig , 'field','h' , 'vert',false , 'hori',false);
    end
    xrange = vertcat(xrange{:}); xrange = [min(xrange(:,1)),max(xrange(:,2))];
    yrange = vertcat(yrange{:}); yrange = [min(yrange(:,1)),max(yrange(:,2))];
    if yrange(1)>0
        yrange(1)=0;
    end
    if xrange(1)==0
        xrange(1)=-1;
    end
    xlim(1.1*xrange);
    ylim(1.1*yrange);
    xlabel('$\hat{y}$','Interpreter','latex')
    ylabel('$\hat{h}$','Interpreter','latex')
    
    %plot(h_ex_x{i_ex},h_ex_y{i_ex},'xk')
    
    for i=1:numel(u_ex{i_ex})
        text(h_ex_x{i_ex}(i),h_ex_y{i_ex}(i),sprintf('(%s)',alphabet(i)) ,...
            'HorizontalAlignment',hori_pos(h_ex_h{i_ex}(i)) , 'VerticalAlignment',vert_pos(h_ex_v{i_ex}(i)) )
    end
    
    file = fullfile(fld,sprintf('CritWall_BndRie_Prof%ih',i_ex));
    savefig(fig,file);
    fig2pdf(fig,file,fig_size{5},fig_marg{5},'format',format);
    close(fig);
    winopen([file,'.pdf'])
    
    %Speed
    fig = figure;
    hold on;
    plot(-100:1:0,zeros(1,101),':','Color',[0.5,0.5,0.5]);
    
    xrange = {}; yrange = {};
    for i=1:numel(u_ex{i_ex})
        [fig,xrange{i},yrange{i}] = anal_critwall_boundriemann_profile(u_ex{i_ex}(i),h_ex{i_ex}(i) ,...
            'fig',fig , 'field','u' , 'vert',false , 'hori',false);
    end
    xrange = vertcat(xrange{:}); xrange = [min(xrange(:,1)),max(xrange(:,2))];
    yrange = vertcat(yrange{:}); yrange = [min(yrange(:,1)),max(yrange(:,2))];
    xlim(1.1*xrange);
    ylim(1.1*yrange);
    xlabel('$\hat{y}$','Interpreter','latex')
    ylabel('$\hat{u}$','Interpreter','latex')
    
    %plot(u_ex_x{i_ex},u_ex_y{i_ex},'xk')
    
    for i=1:numel(u_ex{i_ex})
        text(u_ex_x{i_ex}(i),u_ex_y{i_ex}(i),sprintf('(%s)',alphabet(i)) ,...
            'HorizontalAlignment',hori_pos(u_ex_h{i_ex}(i)) , 'VerticalAlignment',vert_pos(u_ex_v{i_ex}(i)) )
    end
    
    file = fullfile(fld,sprintf('CritWall_BndRie_Prof%iu',i_ex));
    savefig(fig,file);
    fig2pdf(fig,file,fig_size{5},fig_marg{5},'format',format);
    close(fig);
    winopen([file,'.pdf'])
end



%---Critical wall boundary Riemann energy

fig = figure;
hold on;
F = 0:0.001:1;

for dE = -0.9:0.1:2.5
    h_E = (1+dE)./(0.5*F.^2+1-1.5*F.^(2/3));
    plot(F,h_E,'-','Color',[0.8,0.8,0.8]);
end
h_E = 1./(0.5*F.^2+1-1.5*F.^(2/3));
plot(F,h_E,'-k');

alpha = sqrt(8);
h_A = (alpha./(F+2)).^2;
plot(F,h_A,'--k');
plot(F([1,end]),h_A([1,end]),'xk');

x = fsolve(@(x) [x(2) - 1./(0.5*x(1).^2+1-1.5*x(1).^(2/3)) ; x(2) - (alpha./(x(1)+2)).^2],[0.5,2]);
F_sol = x(1);
h_sol = x(2);
plot(F_sol,h_sol,'ok');

xlim([0,1]);
ylim([0,3.5]);
xlabel('$F_b$','Interpreter','latex')
ylabel('$\hat{h}_b$','Interpreter','latex')
text(0.2,3,'$\Delta \hat{E}_b > 0$',txtset_c{:});
text(0.8,2,'$\Delta \hat{E}_b < 0$',txtset_c{:});

file = fullfile(fld,'CritWall_Energy');
savefig(fig,file);
fig2pdf(fig,file,fig_size{5},fig_marg{5},'format',format);
close(fig);
winopen([file,'.pdf'])

%--Shocks on Steep Slopes--
fig = anal_slope_energy(-1,[0,1],[0,10],[0,5]);
xlabel('$E_+/q^{2/3}$','Interpreter','latex')
ylabel('$E_-/q^{2/3}$','Interpreter','latex')
file = fullfile(fld,'ShockSlope_Energy');
savefig(fig,file);
fig2pdf(fig,file,fig_size{3},fig_marg{3},'format',format);
close(fig);
winopen([file,'.pdf'])

%--Characteristic plots for infinite wall
Fr = sqrt(2);
xa1 = @(t) 1 + 2*t - 3*t.^(1/3);
ta1 = ((Fr + 2)/2)^(3/2);
xa2 = @(t) xa1(ta1) + 2*(Fr+1)/(Fr+2)*(t-ta1);
ta2 = 2*((Fr + 2)/2)^(3/2);

lc = 2*(Fr-1)/(Fr+2);
uf = 2*Fr/(Fr+2);
hf = (2/(Fr+2))^2;

hw = fzero(@(hw) uf*sqrt(2*hw*hf) - sqrt(hw+hf).*(hw-hf), hf*[1,100]);
s = uf*hf/(hf-hw);


%Near limit
L = (xa1(ta1) - s*(ta1+(1/uf)))/(1-s/uf)
tL = (L-1)/uf;

fig = figure;
hold on;
t = 0:0.1:1;            plot(1-t,t,'k-.');
t = 1:0.01:ta1;         plot(xa1(t),t,'k--');
t = 0:0.01:ta1;         plot(1+lc*t,t,'k-.');
t = 0:0.01:tL;          plot(1+uf*t,t,'k-');
t = tL:0.01:ta1;        plot(L + s*(t-tL),t,'k-');
t = 0:0.01:ta2*2;       plot(L+0*t,t,'k-','linewidth',2);

ylim([0,ceil(ta1*1.1)]);
xlabel('$x$','Interpreter','latex')
ylabel('$t$','Interpreter','latex')

file = fullfile(fld,'Charplot_infwall_Lmin');
savefig(fig,file);
fig2pdf(fig,file,fig_size{5},fig_marg{5},'label_tl','(a)','format',format);
close(fig);
winopen([file,'.pdf'])

%Far limit
L = xa2(ta2)

fig = figure;
hold on;
t = 0:0.1:1;            plot(1-t,t,'k-.');
t = 1:0.01:ta1;         plot(xa1(t),t,'k--');
t = ta1:0.01:ta2;       plot(xa2(t),t,'k--');
t = 0:0.01:ta1;         plot(1+lc*t,t,'k-.');
t = 0:0.01:ta2;         plot(1+uf*t,t,'k-');
t = 0:0.01:ta2*2;       plot(L+0*t,t,'k-','linewidth',2);

ylim([0,ceil(ta2*1.1)]);
xlabel('$x$','Interpreter','latex')
ylabel('$t$','Interpreter','latex')

file = fullfile(fld,'Charplot_infwall_Lmax');
savefig(fig,file);
fig2pdf(fig,file,fig_size{5},fig_marg{5},'label_tl','(b)','format',format);
close(fig);
winopen([file,'.pdf'])


function s=vert_pos(n)
    if n==-1
        s = 'bottom';
    elseif n==0
        s = 'middle';
    elseif n==1
        s = 'top';
    end
end
function s=hori_pos(n)
    if n==-1
        s = 'left';
    elseif n==0
        s = 'center';
    elseif n==1
        s = 'right';
    end
end

==> Figures/Overtopping_Experiment/figs_plot_ot_ex.m <==
fld = fullfile(pwd,'Outputs','Plots','Overtopping_Experiment');

fig_size = {[7,5],         [13,11],             [4.3,4],            [6.5,4.5]};
fig_marg = {[0.2,0.5,0,0], [0.7,1.4,0.6,0.9],   [0.2,0.4,0.1,0.2],  [0.2,0.5,0,0]};

format = {'pdf','png','epsc','tiff'};

%---GREENSPAN 1978, FLOW OVER A CONTAINMENT DYKE---

exp_data = readmatrix(fullfile(fld,'flow_over_a_containment_dyke.csv'));

load(fullfile('Outputs','Data','sims_sxb_lr_CritWall_Greenspan1','data_master.mat'));
num_data{1}.L  = struct2array(data.run,'L');
num_data{1}.B  = struct2array(data.run,'B');
num_data{1}.V  = struct2array(data.out,'V');

load(fullfile('Outputs','Data','sims_sxb_lr_CritWall_Greenspan2','data_master.mat'));
BL = struct2array(data.run,'BL');
num_data{2}.L  = struct2array(data.run,'L');
num_data{2}.B  = BL./num_data{2}.L;
num_data{2}.V  = struct2array(data.out,'V');

load(fullfile(fld,'data_master.mat'));
BL = struct2array(data.run,'BL');
num_data{3}.L  = struct2array(data.run,'L');
num_data{3}.B  = BL./num_data{3}.L;
num_data{3}.B  = repmat(mean(num_data{3}.B),size(num_data{3}.B,1),1);
num_data{3}.V  = struct2array(data.out,'V');
n = size(num_data{3}.L,2);
num_data{3}.L = [ones(1,n) ; num_data{3}.L];
num_data{3}.B = [num_data{3}.B(1,:) ; num_data{3}.B];
num_data{3}.V = [num_data{3}.B(1,:) ; num_data{3}.V];

%Comaprison early late
fig = figure;   hold on;
plot(num_data{1}.B(1,:) , 1-num_data{1}.V(1,:) , '-r');
plot(num_data{1}.B(2,:) , 1-num_data{1}.V(2,:) , '-g');
plot(num_data{1}.B(3,:) , 1-num_data{1}.V(3,:) , '-b');
plot(num_data{1}.B(4,:) , 1-num_data{1}.V(4,:) , '-m');
plot(num_data{1}.B(5,:) , 1-num_data{1}.V(5,:) , '-c');
plot(num_data{3}.B(2,:) , 1-num_data{3}.V(2,:) , '--r');
plot(num_data{3}.B(3,:) , 1-num_data{3}.V(3,:) , '--g');
plot(num_data{3}.B(5,:) , 1-num_data{3}.V(5,:) , '--b');
plot(num_data{3}.B(7,:) , 1-num_data{3}.V(7,:) , '--m');
plot(num_data{3}.B(9,:) , 1-num_data{3}.V(9,:) , '--c');
xlabel('$B$','interpreter','latex');
ylabel('$\Delta V$','interpreter','latex');
xlim([0,1.4]);xticks(0:0.2:10);
fig2pdf_presize(fig,fig_size{4},fig_marg{4});
MagInset(fig,-1,[0.8,1.4,0,0.07],[0.55,1.35,0.45,0.95],{'NW','SW'; 'NE','SE'});
file = fullfile(fld,'Greenspan_Comp');
savefig(fig,file);
fig2pdf(fig,file,fig_size{4},fig_marg{4},'label_tl','(a)','format',format);
close(fig);
winopen([file,'.pdf'])

%Greenspan fig 10
fig = figure;   hold on;
plot(num_data{1}.B(1,:) , 1-num_data{1}.V(1,:) , '-r');
plot(num_data{1}.B(2,:) , 1-num_data{1}.V(2,:) , '-g');
plot(num_data{1}.B(3,:) , 1-num_data{1}.V(3,:) , '-b');
plot(num_data{1}.B(4,:) , 1-num_data{1}.V(4,:) , '-m');
plot(num_data{1}.B(5,:) , 1-num_data{1}.V(5,:) , '-c');
plot(exp_data(:,1) , exp_data(:,2)  ,'xr');
plot(exp_data(:,3) , exp_data(:,4)  ,'og');
plot(exp_data(:,5) , exp_data(:,6)  ,'+b');
plot(exp_data(:,7) , exp_data(:,8)  ,'^m');
plot(exp_data(:,9) , exp_data(:,10) ,'*c');
xlabel('$B$','interpreter','latex');
ylabel('$\Delta V$','interpreter','latex');
xlim([0,1.4]);xticks(0:0.2:10);
file = fullfile(fld,'Greenspan_10');
savefig(fig,file);
fig2pdf(fig,file,fig_size{4},fig_marg{4},'label_tl','(b)','format',format);
close(fig);
winopen([file,'.pdf'])

%Greenspan fig 11
fig = figure;   hold on;
B = 0:0.01:1;
L = 1./B;
plot(num_data{2}.B , 1-num_data{2}.V,'-k')
plot(exp_data(:,11) , exp_data(:,12) , 'sk')
xlabel('$B$','interpreter','latex');
ylabel('$\Delta V$','interpreter','latex');
file = fullfile(fld,'Greenspan_11');
savefig(fig,file);
fig2pdf(fig,file,fig_size{4},fig_marg{4},'label_tl','(d)','format',format);
close(fig);

%Greenspan fig 12
fig = figure;   hold on;
plot(num_data{1}.B(1,:) , 1-num_data{1}.V(1,:) , '-r');
plot(num_data{1}.B(2,:) , 1-num_data{1}.V(2,:) , '-g');
plot(num_data{1}.B(3,:) , 1-num_data{1}.V(3,:) , '-b');
plot(num_data{1}.B(4,:) , 1-num_data{1}.V(4,:) , '-m');
plot(num_data{1}.B(5,:) , 1-num_data{1}.V(5,:) , '-c');
plot(exp_data(:,13) , exp_data(:,14) , 'ok')
plot(exp_data(:,15) , exp_data(:,16) , '+k')
plot(exp_data(:,17) , exp_data(:,18) , 'sk')
xlabel('$B$','interpreter','latex');
ylabel('$\Delta V$','interpreter','latex');
xlim([0,1.4]);xticks(0:0.2:10);
file = fullfile(fld,'Greenspan_12');
savefig(fig,file);
fig2pdf(fig,file,fig_size{4},fig_marg{4},'label_tl','(c)','format',format);
close(fig);
winopen([file,'.pdf'])

% %---De Flalco 2021---
% 
% fig = figure;
% hold on;
% 
% load('C:\MatLab\CentralSolverOutput\Data\sims_sxb_lr_CritWall_BL_F06\data_master');
% B = [data.run.B];
% V = [data.out.V];
% plot(B,1-V,'k-');
% 
% 
% load('C:\MatLab\CentralSolverOutput\Data\sims_sxb_lr_CritWall_BL_2L\data_master');
% for i=1:numel(data.out)
%     if isempty(data.out(i).V)
%         data.out(i).V = NaN;
%     end
% end
% B = [data.run.B];
% V = [data.out.V];
% plot(B,1-V,'k-.');
% 
% load('C:\Matlab\RDSF_Data\Overtopping\sims_sxb_lr_CritWall_BL\data_master');
% B = 0.05:0.05:1;
% L = 103/32;
% V = interp2(struct2array(data.run,'BL'),struct2array(data.run,'L'),struct2array(data.out,'V'),B*L,L);
% plot(B,1-V,'k:');
% 
% B  = [0.39,0.53,0.62,0.70,0.81];
% DV = [31,17.9,10.8,6.7,1.2]/100;
% plot(B,DV,'kx');
% 
% file = fullfile(fld,'VolOut_DeFalco2');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1});
% close(fig);

%---Gonzalez Juez 2009---

linespec = {'k-','k--'};

fig = figure; hold on;

[B_u,u] = readvars(fullfile(fld,'GonzalezJuez/As.csv'));
[B_h,h] = readvars(fullfile(fld,'GonzalezJuez/Cs.csv'));
B = (B_u+B_h)/2;
plot(B,u.*h,'sk');
% plot(B,h,'sk');

F   = 0.83;
for j=1:numel(B)
    regime = anal_critwall_boundriemann_soln(F,1,B(j))
end

[B_u_c,u_c] = readvars(fullfile(fld,'GonzalezJuez/Ac.csv'));
[B_u_u,u_u] = readvars(fullfile(fld,'GonzalezJuez/Au.csv'));
[B_u_l,u_l] = readvars(fullfile(fld,'GonzalezJuez/Ad.csv'));
[B_h_c,h_c] = readvars(fullfile(fld,'GonzalezJuez/Cc.csv'));
[B_h_u,h_u] = readvars(fullfile(fld,'GonzalezJuez/Cu.csv'));
[B_h_l,h_l] = readvars(fullfile(fld,'GonzalezJuez/Cd.csv'));
B   = (B_u_c+B_u_u+B_u_l+B_h_c+B_h_u+B_h_l)/6;
u   = (u_c+u_u+u_l)/3;
h   = (h_c+h_u+h_l)/3;
u_e = (u_u-u_l)/2;
h_e = (h_u-h_l)/2;
errorbar(B,u.*h,u.*h_e+u_e.*h+u_e.*h_e,'ok');
% errorbar(B,h,h_e,'ok');

F   = 0.83;
for j=1:numel(B)
    regime = anal_critwall_boundriemann_soln(F,1,B(j))
end

B   = logspace(-4,1,1e3);
qc  = NaN(size(B));
F   = [0.83,sqrt(2)];
for i=1:numel(F)
    for j=1:numel(B)
        [~,~,~,~,~,~,uc,hc] = anal_critwall_boundriemann_soln(F(i),1,B(j));
        qc(j) = uc*hc;
    end
    plot(B,qc,linespec{i});
end

xlabel('$B/h_i$','interpreter','latex')
ylabel('$q_c/h_i^{3/2}$','interpreter','latex')

xlim([0,2])
ylim([0,1])

file = fullfile(fld,'GonzalezJuez_AC');
savefig(fig,file);
fig2pdf(fig,file,fig_size{4},fig_marg{4},'label_tl','(a)','format',format);
close(fig);
winopen([file,'.pdf'])


fig = figure; hold on;

[B_u_c,u_c] = readvars(fullfile(fld,'GonzalezJuez/Bc.csv'));
[B_u_u,u_u] = readvars(fullfile(fld,'GonzalezJuez/Bu.csv'));
[B_u_l,u_l] = readvars(fullfile(fld,'GonzalezJuez/Bd.csv'));
[B_h_c,h_c] = readvars(fullfile(fld,'GonzalezJuez/Dc.csv'));
[B_h_u,h_u] = readvars(fullfile(fld,'GonzalezJuez/Du.csv'));
[B_h_l,h_l] = readvars(fullfile(fld,'GonzalezJuez/Dd.csv'));
B   = (B_u_c+B_u_u+B_u_l+B_h_c+B_h_u+B_h_l)/6;
u   = (u_c+u_u+u_l)/3;
h   = (h_c+h_u+h_l)/3;
u_e = (u_u-u_l)/2;
h_e = (h_u-h_l)/2;
errorbar(B,u.*h,u.*h_e+u_e.*h+u_e.*h_e,'^k');
% errorbar(B,u,u_e,'ok');

F   = 1.00;
for j=1:numel(B)
    regime = anal_critwall_boundriemann_soln(F,1,B(j))
end

B   = logspace(-4,1,1e3);
qc  = NaN(size(B));
F   = [1.00,sqrt(2)];
for i=1:numel(F)
    for j=1:numel(B)
        [~,~,~,~,~,~,uc,hc] = anal_critwall_boundriemann_soln(F(i),1,B(j));
        qc(j) = uc*hc;
    end
    plot(B,qc,linespec{i});
end

xlabel('$B/h_i$','interpreter','latex')
ylabel('$q_c/h_i^{3/2}$','interpreter','latex')

xlim([0,2])
ylim([0,1])

file = fullfile(fld,'GonzalezJuez_BD');
savefig(fig,file);
fig2pdf(fig,file,fig_size{4},fig_marg{4},'label_tl','(b)','format',format);
close(fig);
winopen([file,'.pdf'])

==> Figures/Overtopping_Experiment/tabs_ot_ex.m <==
%Computes the data for the table comparing to experiment

fld = fullfile(pwd,'Outputs','Plots','Overtopping_Experiment');
data_file = readtable(fullfile(fld,'data_Tokyay.csv'));

data_file.u_w = (data_file.sp.*(data_file.Ch_w-data_file.Ch_i)+data_file.u_i.*data_file.Ch_i)./data_file.Ch_w;

C = NaN(4,1);
S = NaN(4,1);

for i = 1:4
    [C(i),S(i)] = solve_CS(data_file,i);
end

data = table;
data.Experiment = data_file.Experiment;
data.C          = C;
data.S          = S;
data.B          = data_file.B;
data.ui_exp     = NaN(4,1);
data.hi_exp     = NaN(4,1);
data.uf_exp     = NaN(4,1);
data.uf_sim     = NaN(4,1);
data.uf_err     = NaN(4,1);
data.Fr_exp     = NaN(4,1);
data.Fr_sim     = NaN(4,1);
data.Fr_err     = NaN(4,1);
data.uw_exp     = NaN(4,1);
data.uw_sim     = NaN(4,1);
data.uw_err     = NaN(4,1);
data.hw_exp     = NaN(4,1);
data.hw_sim     = NaN(4,1);
data.hw_err     = NaN(4,1);
data.qw_exp     = NaN(4,1);
data.qw_sim     = NaN(4,1);
data.qw_err     = NaN(4,1);
data.s_exp      = NaN(4,1);
data.s_sim      = NaN(4,1);
data.s_err      = NaN(4,1);
data.uc_exp     = NaN(4,1);
data.uc_sim     = NaN(4,1);
data.uc_err     = NaN(4,1);
data.hc_exp     = NaN(4,1);
data.hc_sim     = NaN(4,1);
data.hc_err     = NaN(4,1);
data.qc_exp     = NaN(4,1);
data.qc_sim     = NaN(4,1);
data.qc_err     = NaN(4,1);

for i=1:4
    [~,data.ui_exp(i),data.hi_exp(i),data.uf_exp(i),data.uw_exp(i),data.hw_exp(i),data.s_exp(i),data.uc_exp(i),data.hc_exp(i)] = data_scale(data_file,i,C(i),S(i));
    [~,ymin,~,~,data.uw_sim(i),data.hw_sim(i),data.uc_sim(i),data.hc_sim(i)] = anal_critwall_boundriemann_soln(data.ui_exp(i),data.hi_exp(i),data.B(i));
    data.s_sim(i) = -ymin;
end

data.uf_sim     = data.ui_exp;
data.Fr_exp     = data.uf_exp./sqrt(data.hi_exp);
data.Fr_sim     = data.ui_exp./sqrt(data.hi_exp);
data.qw_exp     = data.uw_exp.*data.hw_exp;
data.qw_sim     = data.uw_sim.*data.hw_sim;
data.qc_exp     = data.uc_exp.*data.hc_exp;
data.qc_sim     = data.uc_sim.*data.hc_sim;

data.uf_err     = round(100*(data.uf_sim-data.uf_exp)./data.uf_exp,1);
data.Fr_err     = round(100*(data.Fr_sim-data.Fr_exp)./data.Fr_exp,1);
data.uw_err     = round(100*(data.uw_sim-data.uw_exp)./data.uw_exp,1);
data.hw_err     = round(100*(data.hw_sim-data.hw_exp)./data.hw_exp,1);
data.qw_err     = round(100*(data.qw_sim-data.qw_exp)./data.qw_exp,1);
data.s_err      = round(100*(data.s_sim-data.s_exp)./data.s_exp,1);
data.uc_err     = round(100*(data.uc_sim-data.uc_exp)./data.uc_exp,1);
data.hc_err     = round(100*(data.hc_sim-data.hc_exp)./data.hc_exp,1);
data.qc_err     = round(100*(data.qc_sim-data.qc_exp)./data.qc_exp,1);

data.ui_exp     = round(data.ui_exp,3);
data.hi_exp     = round(data.hi_exp,3);
data.uf_exp     = round(data.uf_exp,3);
data.uf_sim     = round(data.uf_sim,3);
data.Fr_exp     = round(data.Fr_exp,3);
data.Fr_sim     = round(data.Fr_sim,3);
data.uw_exp     = round(data.uw_exp,3);
data.uw_sim     = round(data.uw_sim,3);
data.hw_exp     = round(data.hw_exp,3);
data.hw_sim     = round(data.hw_sim,3);
data.s_exp      = round(data.s_exp,3);
data.s_sim      = round(data.s_sim,3);
data.uc_exp     = round(data.uc_exp,3);
data.uc_sim     = round(data.uc_sim,3);
data.hc_exp     = round(data.hc_exp,3);
data.hc_sim     = round(data.hc_sim,3);
data.qc_exp     = round(data.qc_exp,3);
data.qc_sim     = round(data.qc_sim,3);

data.C          = round(data.C,3);
data.S          = round(data.S,3);



function [B,ui,hi,uf,uw,hw,s,uc,hc] = data_scale(data,idx,C,S)
    %Ensures data is correctly scaled in terms of dimensionless variables
    B  = data.B(idx);
    uf = data.u_f(idx)*S/sqrt(C);
    ui = data.u_i(idx)*S/sqrt(C);
    hi = data.Ch_i(idx)/C;
    uw = data.u_w(idx)*S/sqrt(C);
    hw = data.Ch_w(idx)/C;
    s  = data.s(idx)/sqrt(C);
    uc = data.u_c(idx)*S/sqrt(C);
    hc = data.Ch_c(idx)/C;
end

function [C,S] = solve_CS(data,idx)
    %Finds the optimal concentration value for matching to data
    x = lsqnonlin(@(x)solve_CS_diff(data,idx,x(1),x(2)),[0.5;1.5],[0;0],[inf,inf],optimoptions('lsqnonlin','Display','off'));
    C = x(1);
    S = x(2);
end

function dist = solve_CS_diff(data,idx,C,S)
    %The difference between the present solution and the experimental solution
    [B,ui,hi,~,uw_exp,hw_exp,s_exp,uc_exp,hc_exp] = data_scale(data,idx,C,S);
    [~,ymin,~,~,uw_sim,hw_sim,uc_sim,hc_sim] = anal_critwall_boundriemann_soln(ui,hi,B);
    
    qw_exp = uw_exp*hw_exp;
    qw_sim = uw_sim*hw_sim;
    qc_exp = uc_exp*hc_exp;
    qc_sim = uc_sim*hc_sim;

    dist = [(hw_sim-hw_exp)/hw_exp ; (hc_sim-hc_exp)/hc_exp ; (uc_sim-uc_exp)/uc_exp];
%     dist = [(hw_sim-hw_exp)/hw_exp ; (ymin+s_exp)/s_exp ; (hc_sim-hc_exp)/hc_exp];





%     dist = [(qw_sim-qw_exp)/qw_exp ; (ymin+s_exp)/s_exp ; (qc_sim-qc_exp)/qc_exp];
%     dist = [qw_sim-qw_exp ; ymin+s_exp ; qc_sim-qc_exp];
%     dist = [uw_exp-uw_sim ; hw_exp-hw_sim ; s_exp+ymin ; uc_exp-uc_sim ; hc_exp-hc_sim];
%     dist = [(uw_sim-uw_exp)/uw_exp ; (hw_sim-hw_exp)/hw_exp ; (ymin+s_exp)/s_exp ; (uc_sim-uc_exp)/uc_exp ; (hc_sim-hc_exp)/hc_exp];
end

==> Figures/Overtopping_Experiment/tabs_ot_ex2.m <==
%Computes the data for the table comparing to experiment

fld = fullfile(pwd,'Outputs','Plots','Overtopping_Experiment');
data = readtable(fullfile(fld,'data_Tokyay.csv'));

data.s  = data.s*-1;
data.sp = data.sp*-1;

data.u_w = (data.sp.*(data.Ch_w-data.Ch_i)+data.u_i.*data.Ch_i)./data.Ch_w;

data.Qs_i = (data.u_i-data.s).*data.Ch_i;
data.Qs_w = (data.u_w-data.s).*data.Ch_w;
data.Qs_iw_err = 2*(data.Qs_w-data.Qs_i)./(data.Qs_w+data.Qs_i);

data.Ms_i = ((data.u_i-data.s).^2).*data.Ch_i + (data.Ch_i).^2/2;
data.Ms_w = ((data.u_w-data.s).^2).*data.Ch_w + (data.Ch_w).^2/2;
data.Ms_iw_err = 2*(data.Ms_w-data.Ms_i)./(data.Ms_w+data.Ms_i);

data.Qb_w = data.u_w.*data.Ch_w;
data.Qb_c = data.u_c.*data.Ch_c;
data.Qb_wc_err = 2*(data.Qb_c-data.Qb_w)./(data.Qb_c+data.Qb_w);

data.Eb_w = 0.5*data.u_w.^2 + data.Ch_w;
data.Eb_c = 0.5*data.u_c.^2 + data.Ch_c + data.B;
data.Eb_wc_err = 2*(data.Eb_c-data.Eb_w)./(data.Eb_c+data.Eb_w);

data.h_c_c = (data.u_c.*data.Ch_c).^(2/3);
data.h_c_err = 2*(data.Ch_c-data.h_c_c)./(data.Ch_c+data.h_c_c);

==> Figures/Overtopping_Numerics_Metrics/figs_plot_ot_n.m <==

fld = fullfile(pwd,'Outputs','Plots','Overtopping_Numerics_Metrics');

fig_size = {[7,5],         [13,11],             [6.5,7]};
fig_marg = {[0.2,0.5,0,0], [0.7,1.4,0.6,0.9],   [0.3,0.5,1.1,0.1]};

format = {'pdf','png','epsc','tiff'};

%--Inf Wall depth--
Fr = sqrt(2);

%Load data
file = fullfile(fld,'height_data.mat');
if exist(file,'file')==2
    load(file)
else
    sim = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver\Outputs\Data\sims_sxb_lr_InfWall');
    H = cell(size(sim.Sf));
    L = [sim.data.run.L].';
    F = repmat(parallel.FevalFuture,size(sim.Sf));
%     for i=1:numel(sim.Sf)
%         H{i} = parfun(sim.Sf{i});
%     end
    for i=1:numel(sim.Sf)
        F(i) = parfeval(gcp,@parfun,1,sim.Sf{i});
    end
    disp_progress_bar_new(numel(F))
    for i=1:numel(F)
        [idx,tmp] = fetchNext(F);
        H{idx} = tmp;
        disp_progress_bar_add;
    end
    save(file,'H','L');
    clear F;
end
H_max = NaN(size(H));
for i=1:numel(H)
    tmp = H{i};
    pr = polyfit(15:25,H{i}(15:25).',1);
    tmp(1:14) = polyval(pr,1:14);
    [~,idx] = max(tmp);
    if idx > 30
        pl = polyfit(idx+(-15:-5),H{i}(idx+(-15:-5)).',1);
        pr = polyfit(idx+(5:15)  ,H{i}(idx+(5:15)).'  ,1);
        tmp(idx+(-4:4)) = min(polyval(pl,idx+(-4:4)),polyval(pr,idx+(-4:4)));
    end
    H_max(i) = max(tmp);
    if i>1 && H_max(i)>H_max(i-1)
        H_max(i)=H_max(i-1);
    end
end

%Find depth at wall after collision of current, uniform region
h_f = (2/(Fr+2))^2;
u_f = 2*Fr/(Fr+2);
B = fzero(@(x)u_f*sqrt(2*h_f*x) + sqrt(h_f+x)*(h_f-x),[h_f,1]);

%Find depth at wall after collision of current, similarity solution
xiD = sqrt(max(1-(2/Fr)^2,0));
K3 = (4/9)*(1/Fr^2 + (xiD^3-1)/6);
h_f = 4/(9*K3*Fr^2);
u_f = 2/(3*sqrt(K3));
BL = fzero(@(x)u_f*sqrt(2*h_f*x) + sqrt(h_f+x)*(h_f-x),[h_f,10*Fr^4]);

%Load hodograph data
hod = dlmread(fullfile(fld,'\HodographMaxH.txt'));

fig=figure; hold on;
plot(L,L*0+B,':k');
L_dense = 0:0.01:100;
% plot(L_dense,BL./L_dense,'--k');
plot(hod(3,:),hod(4,:),'-k')
plot(L,H_max,'xk','MarkerSize',4);
ylim([0.4,1])
xlim([1,10])
xticks(1:10)
xlabel('$L$','Interpreter','latex')
ylabel('$h_m$','Interpreter','latex')
file = fullfile(fld,'Max_Depth');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'format',format);
close(fig);
winopen([file,'.pdf'])

%--Volume remaining--

%Load Crit
% load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver\Outputs\Data\sims_sxb_lr_CritWall_BL\data_master');
load('C:\Matlab\RDSF_Data\Overtopping\sims_sxb_lr_CritWall_BL\data_master');
crit = extract_data(data);

%Load Crit with inf froude number
% load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver\Outputs\Data\sims_sxb_lr_CritWall_BL_Finf\data_master');
load('C:\Matlab\RDSF_Data\Overtopping\sims_sxb_lr_CritWall_BL_Finf\data_master');
crit_inf = extract_data(data);


%Crit overflow
fig = plot_volout(crit,'BL',L,H_max,0.1:0.1:1);
ylabel('$V_c$','interpreter','latex')
colorbar('southoutside');
plot([4,6],[1,1],'kx');
file = fullfile(fld,'VolOut_Crit');
savefig(fig,file);
fig2pdf(fig,file,fig_size{3},fig_marg{3},'label_tl','(a)','format',format);
close(fig);
winopen([file,'.pdf'])

Sf{1} = solution_file('C:\Matlab\RDSF_Data\Misc\sims_sxb_lr\data_000001');
Sr{1} = Sf{1}.solution_ram(1:10:find(Sf{1}.t==100));
Qa = Sr{1}.integrate('c',cellfun(@(x)x(:,1).*x(:,2),Sr{1}.p,'UniformOutput',false)); Qa = vertcat(Qa{:});
La = Sr{1}.array(':',1,Sr{1}.xe,2);
Qa = Qa.*La;
R = 8; 
tmp = crit; tmp.V = min(tmp.BL,1);

fig = plot_voldiff(crit,tmp,'BL',L,H_max);
ylabel('$V_c$','interpreter','latex')
colorbar('southoutside');
% BLa = 1 - 3*La/2 .* (2*Qa/R).^(2/3);
BLa = 1 - 3*(La/2).^(1/3) .* (Qa/R).^(2/3);
plot(La,BLa,'--w');
file = fullfile(fld,'VolDiff_CritBL');
savefig(fig,file);
fig2pdf(fig,file,fig_size{3},fig_marg{3},'label_tl','(b)','format',format);
close(fig);
winopen([file,'.pdf'])

%Crit overflow with inf froude
fig = plot_volout(crit_inf,'B',[],[],0.1:0.1:1);
colorbar('southoutside');
ylim([0,1])
file = fullfile(fld,'VolOut_Crit_inf');
savefig(fig,file);
fig2pdf(fig,file,fig_size{3},fig_marg{3},'label_tl','(a)','format',format);
close(fig);
winopen([file,'.pdf'])

Sf{2} = solution_file('C:\Matlab\RDSF_Data\Misc\sims_sxb_db\data_000001');
Sr{2} = Sf{2}.solution_ram(1:10:find(Sf{2}.t==5));
Qa = Sr{2}.integrate('c',cellfun(@(x)x(:,1).*x(:,2),Sr{2}.p,'UniformOutput',false)); Qa = vertcat(Qa{:});
Qa(Qa<0 & Qa>-1e-10) = 0;
La = 1+Sr{2}.t*2;
Qa = Qa.*La;
R = 8; 
tmp = crit_inf; tmp.V = min(tmp.BL,1);

fig = plot_voldiff(crit_inf,tmp,'B',[]);
colorbar('southoutside');
ylim([0,1])
% BLa = 1 - 3*La/2 .* (2*Qa/R).^(2/3);
BLa = 1 - 3*(La/2).^(1/3) .* (Qa/R).^(2/3);
plot(La,BLa./La,'--w');
file = fullfile(fld,'VolDiff_Crit_inf');
savefig(fig,file);
fig2pdf(fig,file,fig_size{3},fig_marg{3},'label_tl','(b)','format',format);
close(fig);
winopen([file,'.pdf'])





% %Load step
% load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver\Outputs\Data\sims_sxb_lr_Step_BL\data_master');
% step = extract_data(data);
% 
% %Load particle
% load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver\Outputs\Data\sims_sxp_lr_CritWall_BL\data_master');
% crit_par = extract_data(data);
% 
% %Step overflow
% fig = plot_volout(step,'BL',L,H_max);
% file = fullfile(fld,'VolOut_Step');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(a)');
% close(fig);
% 
% %Diff in step overflow
% fig = plot_voldiff(crit,step,L,H_max);
% file = fullfile(fld,'VolOut_Step_Diff');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(b)');
% close(fig);
% 
% %Crit particle overflow
% fig = plot_volout(crit_par,'BL',[]);
% file = fullfile(fld,'VolOut_Crit_Par');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{2},fig_marg{2});
% close(fig);





















function H = parfun(Sf)
    H = NaN(Sf.nt,1);
    idx = 1;
    for j=1:Sf.nt
    	Sr = Sf.solution_ram(j);
        if Sr.xe{1}(2) == Sr.meta_a.run.L
            H(idx) = Sr.pe{1}(2,1);
            idx = idx+1;
        end
    end
    H = H(1:idx-1);
end

function out = extract_data(data)
    out.L = struct2array(data.run,'L');
    out.BL = struct2array(data.run,'BL');
    if isfield(data.out,'V')
        out.V = struct2array(data.out,'V');
        
        out.L  = [ones(1,size(out.L,2)+1)           ; [out.L(:,1)              , out.L]];
        out.BL = [ones(size(out.BL,1)+1,1)*0        , [out.BL(1,:)             ; out.BL]];
        out.V  = [min(out.BL(1,:),1+0*out.BL(1,:))  ; [ones(size(out.V,1),1)*0 , out.V]];
    elseif isfield(data.out,'Vp')
        out.V = struct2array(data.out,'Vp');
    else
        error('No volume field found')
    end
    
    
    out.B  = out.BL./out.L;
end

function out = enhance_data(in)
    L_range     = [min(in.L(:)),    max(in.L(:))];
    BL_range    = [min(in.BL(:)),   max(in.BL(:))];
    s           = (0:100)/100;
    
    [out.BL,out.L] = meshgrid(BL_range(1) + (BL_range(2)-BL_range(1))*s,L_range(1) + (L_range(2)-L_range(1))*s);
    out.B = out.BL./out.L;
    
    out.V = interp2(in.BL,in.L,in.V,out.BL,out.L,   'linear');
end

function fig = plot_volout(str,fld,L,H_max,levels)
    fig = figure;hold on;
    contourf(str.L,str.(fld),1-str.V,100,'linecolor','none');colormap('parula');
    contour(str.L,str.(fld),1-str.V,levels,'-k')
    if ~isempty(L)
        if strcmp(fld,'BL')
            plot(L,L.*H_max,'-w','MarkerSize',2);
        elseif strcmp(fld,'B')
            plot(L,H_max,'-w','MarkerSize',2);
        end
    end
    
    xlim([min(str.L(:)),max(str.L(:))])
    ylim([min(str.(fld)(:)),max(str.(fld)(:))])
    xlabel('$L$','interpreter','latex')
    ylabel(sprintf('$%s$',fld),'interpreter','latex')
end

function fig = plot_voldiff(str1,str2,fld,L,H_max)
    fig = figure;hold on;
    contourf(str1.L,str1.(fld),str2.V-str1.V,100,'linecolor','none');colormap('summer');
    %contour(str1.L,str1.(fld),str2.V-str1.V,[0.01,0.3],'-k')
    if ~isempty(L)
        if strcmp(fld,'BL')
            plot(L,L.*H_max,'-w','MarkerSize',2);
        elseif strcmp(fld,'B')
            plot(L,H_max,'-w','MarkerSize',2);
        end
    end
    
    xlim([min(str1.L(:)),max(str1.L(:))])
    ylim([min(str1.(fld)(:)),max(str1.(fld)(:))])
    xlabel('$L$','interpreter','latex')
    ylabel(sprintf('$%s$',fld),'interpreter','latex')
end

==> Figures/Overtopping_Numerics_Profiles/figs_plot_ot_np.m <==

fld = fullfile(pwd,'Outputs','Plots','Overtopping_Numerics_Profiles');

fig_size = {[6.5,4.5],       };
fig_marg = {[0.2,0.5,0,0]};

format = {'pdf','png','epsc','tiff'};

%line = {'-','-.','--',':'};

% %---Lock Rel Inf into Crit wall
% 
% % sim = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver\Outputs\Data\sims_sxb_lri_CritWall_cases',':');
% 
% %no -> sub
% 
% Sr = sim.Sr{1};
% clear it
% it(1) = 1;
% it(2) = find(Sr.array(':',1,Sr.pe,2,1)<Sr.meta_a.run.B,1,'last');
% it(5) = Sr.nt-1;
% it(3) = round((it(5)+2*it(2))/3);
% it(4) = round((2*it(5)+it(2))/3);
% x = Sr.array(it,1,Sr.xc,':',1)-2;
% h = Sr.array(it,1,Sr.p,':',1);
% u = Sr.array(it,1,Sr.p,':',2);
% q = u.*h;
% 
% fig=figure;
% hold on;
% for i=1:numel(it)
%     plot(x(i,:),h(i,:),'-','Color',HInt2RGB((i-1),round(50*(1+i/numel(it)))))
% end
% xlabel('$\tilde{x}$','Interpreter','latex')
% ylabel('$h$','Interpreter','latex')
% ylim([0,1.05])
% file = fullfile(fld,'Inf_NoSub_h');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(a)');
% close(fig);
% 
% fig=figure;
% hold on;
% leg = {};
% for i=1:numel(it)
%     plot(x(i,:),u(i,:),'-','Color',HInt2RGB((i-1),round(50*(1+i/numel(it)))))
%     leg{i} = sprintf('%.2g',Sr.t(it(i)));
% end
% h_leg = legend(leg{:},'location','northwest','numcolumns',2);
% h_leg.ItemTokenSize = [10,1];
% xlabel('$\tilde{x}$','Interpreter','latex')
% ylabel('$u$','Interpreter','latex')
% file = fullfile(fld,'Inf_NoSub_q');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(b)');
% close(fig);
% 
% fprintf('no -> sub times\n')
% disp(Sr.t(it))
% 
% %Super -> no -> sub
% 
% Sr = sim.Sr{2};
% clear it
% it(1) = 1;
% it(2) = 1;
% while Sr.bound{it(2)+1}.c{1}{2}.super
%     it(2) = it(2)+1;
% end
% it(3) = find(Sr.array(':',1,Sr.pe,2,1)<Sr.meta_a.run.B,1,'last');
% it(6) = Sr.nt-1;
% it(4) = round((it(6)+2*it(3))/3);
% it(5) = round((2*it(6)+it(3))/3);
% x = Sr.array(it,1,Sr.xc,':',1)-2;
% h = Sr.array(it,1,Sr.p,':',1);
% u = Sr.array(it,1,Sr.p,':',2);
% q = u.*h;
% 
% fig=figure;
% hold on;
% for i=1:numel(it)
%     plot(x(i,:),h(i,:),'-','Color',HInt2RGB((i-1),round(50*(1+i/numel(it)))))
% end
% xlabel('$\tilde{x}$','Interpreter','latex')
% ylabel('$h$','Interpreter','latex')
% ylim([0,1.05])
% file = fullfile(fld,'Inf_SupNoSub_h');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(c)');
% close(fig);
% 
% fig=figure;
% hold on;
% leg = {};
% for i=1:numel(it)
%     plot(x(i,:),u(i,:),'-','Color',HInt2RGB((i-1),round(50*(1+i/numel(it)))))
%     leg{i} = sprintf('%.2g',Sr.t(it(i)));
% end
% h_leg = legend(leg{:},'location','northwest','numcolumns',2);
% h_leg.ItemTokenSize = [10,1];
% xlabel('$\tilde{x}$','Interpreter','latex')
% ylabel('$u$','Interpreter','latex')
% file = fullfile(fld,'Inf_SupNoSub_q');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(d)');
% close(fig);
% 
% fprintf('super -> no -> sub times\n')
% disp(Sr.t(it))
% 
% %Super -> no
% 
% Sr = sim.Sr{3};
% clear it
% it(1) = 1;
% it(2) = 1;
% while Sr.bound{it(2)+1}.c{1}{2}.super
%     it(2) = it(2)+1;
% end
% it(6) = Sr.nt-1;
% it(3) = round((it(6)+3*it(2))/4);
% it(4) = round((2*it(6)+2*it(2))/4);
% it(5) = round((3*it(6)+it(2))/4);
% x = Sr.array(it,1,Sr.xc,':',1)-2;
% h = Sr.array(it,1,Sr.p,':',1);
% u = Sr.array(it,1,Sr.p,':',2);
% q = u.*h;
% 
% fig=figure;
% hold on;
% for i=1:numel(it)
%     plot(x(i,:),h(i,:),'-','Color',HInt2RGB((i-1),round(50*(1+i/numel(it)))))
% end
% xlabel('$\tilde{x}$','Interpreter','latex')
% ylabel('$h$','Interpreter','latex')
% ylim([0,1.05])
% file = fullfile(fld,'Inf_SupNo_h');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(e)');
% close(fig);
% 
% fig=figure;
% hold on;
% leg = {};
% for i=1:numel(it)
%     plot(x(i,:),u(i,:),'-','Color',HInt2RGB((i-1),round(50*(1+i/numel(it)))))
%     leg{i} = sprintf('%.2g',Sr.t(it(i)));
% end
% h_leg = legend(leg{:},'location','northwest','numcolumns',2);
% h_leg.ItemTokenSize = [10,1];
% xlabel('$\tilde{x}$','Interpreter','latex')
% ylabel('$u$','Interpreter','latex')
% file = fullfile(fld,'Inf_SupNo_q');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(f)');
% close(fig);
% 
% fprintf('super -> no times\n')
% disp(Sr.t(it))
% 
% %Super -> sub
% 
% Sr = sim.Sr{4};
% clear it
% it(1) = 1;
% it(2) = 1;
% while Sr.bound{it(2)+1}.c{1}{2}.super
%     it(2) = it(2)+1;
% end
% it(5) = Sr.nt-1;
% it(3) = round((it(5)+2*it(2))/3);
% it(4) = round((2*it(5)+it(2))/3);
% x = Sr.array(it,1,Sr.xc,':',1)-2;
% h = Sr.array(it,1,Sr.p,':',1);
% u = Sr.array(it,1,Sr.p,':',2);
% q = u.*h;
% 
% fig=figure;
% hold on;
% for i=1:numel(it)
%     plot(x(i,:),h(i,:),'-','Color',HInt2RGB((i-1),round(50*(1+i/numel(it)))))
% end
% xlabel('$\tilde{x}$','Interpreter','latex')
% ylabel('$h$','Interpreter','latex')
% ylim([0,1.05])
% file = fullfile(fld,'Inf_SupSub_h');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(g)');
% close(fig);
% 
% fig=figure;
% hold on;
% leg = {};
% for i=1:numel(it)
%     plot(x(i,:),u(i,:),'-','Color',HInt2RGB((i-1),round(50*(1+i/numel(it)))))
%     leg{i} = sprintf('%.2g',Sr.t(it(i)));
% end
% h_leg = legend(leg{:},'location','northwest','numcolumns',2);
% h_leg.ItemTokenSize = [10,1];
% xlabel('$\tilde{x}$','Interpreter','latex')
% ylabel('$u$','Interpreter','latex')
% file = fullfile(fld,'Inf_SupSub_q');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(h)');
% close(fig);
% 
% fprintf('super -> sub times\n')
% disp(Sr.t(it))

%Finite Lock Rel into Crit Wall

% sim = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver\Outputs\Data\sims_sxb_lr_CritWall_BL');
% Sf_cell{1} = sim.Sf{6,5};
% Sf_cell{2} = sim.Sf{10,5};

% Sf_cell{1} = solution_file('Outputs\Data\sims_sxb_lr_CritWall_BL\data_000078');
% Sf_cell{2} = solution_file('Outputs\Data\sims_sxb_lr_CritWall_BL\data_000082');
% 
% for is = 1:2
%     Sr_cell{is} = Sf_cell{is}.solution_ram;
%     Sr = Sr_cell{is};
%     it = find(mod(Sr.t*10,1)>1e-8,1);
%     E = Sr.evolver(it,@(x,t)0*x);
%     if E.bound{1}.t{1}(2) == bound_types.wcr
%         E.bc_change(1,2,'fcn','Fn',Sr.meta_a.run.F);
%         E.bc_initialise;
%         Sr.insert(it,E);
%     else
%         E.bc_change(1,2,'wcr','B',Sr.meta_a.run.BL/Sr.meta_a.run.L);
%         E.bc_initialise;
%         Sr.insert(it+1,E);
%     end
% end

% label = {'(a)','(b)','(c)','(d)','(e)','(f)','(g)','(h)'};
% 
% for is=1:2
%     Sf = Sf_cell{is};
%     Sr = Sr_cell{is};
%     
%     %Characteristic plot
%     fig = figure; hold on;
%     
%     P = post(Sr);
%     charpoint = {[0.9,0.1] , [1 + 0.2*(sqrt(2)-1)/(sqrt(2)+2),0.1]};
%     P.char_add(1,1,charpoint{1},1 , 'ref',true);
%     P.char_add(1,1,charpoint{2},1 , 'ref',true);
%     c_x = {};
%     c_t = {};
%     for ic = 1:P.nc
%         for jc = 1:numel(c_x)+1
%             if jc == numel(c_x)+1
%                 c_x{end+1} = P.c_x{ic};
%                 c_t{end+1} = P.c_t{ic};
%             elseif abs(P.c_x{ic}(1)-c_x{jc}(end))<1e-8 && abs(P.c_t{ic}(1)-c_t{jc}(end))<1e-8
%                 c_x{jc} = [c_x{jc} ; P.c_x{ic}];
%                 c_t{jc} = [c_t{jc} ; P.c_t{ic}];
%                 break
%             end
%         end
%     end
%     for ic = 1:numel(c_x)
%         plot(c_x{ic},c_t{ic},'--k');
%     end
%     for ic = 1:numel(charpoint)
%         plot([1,charpoint{ic}(1)],[0,charpoint{ic}(2)],'--k')
%     end
% 
%     P = post(Sr);
%     it = Sr.tb{2}(1);
%     P.char_add(2,1,[Sr.xe{it}(2),Sr.t(it)],1 , 'ref',true);
%     for ic = 1:P.nc
%         plot(P.c_x{ic},P.c_t{ic},'-k');
%     end
%     
%     plot(Sr.array(':',1,Sr.xe,2),Sr.t,'-k')
%     
%     xlabel('$x$','Interpreter','latex')
%     ylabel('$t$','Interpreter','latex')
%     axis tight
%     ylim([0,10])
%     file = fullfile(fld,sprintf('Fin_%i_Char',is));
%     savefig(fig,file);
%     fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',label{is+4});
%     close(fig);
%     
%     %Shapshots
%     it = Sr.time_idx_approx(Sr.t(it)+(0:2:10));
%     t = Sr.t(it);
%     x = Sr.array(it,1,Sr.xc,':',1);
%     h = Sr.array(it,1,Sr.p,':',1);
%     u = Sr.array(it,1,Sr.p,':',2);
%     q = u.*h;
%     
%     fprintf('Finite  lock %i, times\n',is)
%     disp(t)
%     
%     %Depth
%     fig = figure;
%     hold on;
%     leg = {};
%     for i=1:numel(it)
%         plot(x(i,:),h(i,:),'-','Color',HInt2RGB((i-1),round(50*(1+i/numel(it)))))
%         leg{i} = sprintf('%.2f',t(i));
%     end
%     h_leg = legend(leg{:},'location','northwest','numcolumns',3);
%     h_leg.ItemTokenSize = [10,1];
%     plot(x(i,:),0*x(i,:)+Sr.meta_a.run.BL/Sr.meta_a.run.L,':','Color',[0.5,0.5,0.5],'HandleVisibility','off');
%     xlabel('$x$','Interpreter','latex')
%     ylabel('$h$','Interpreter','latex')
%     xlim([min(x(:)),max(x(:))]);
%     ylim([0,max(h(:))]);
%     file = fullfile(fld,sprintf('Fin_%i_h',is));
%     savefig(fig,file);
%     fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',label{is});
%     close(fig);
%     
%     %Velocity
%     fig=figure;
%     hold on;
%     for i=1:numel(it)
%         plot(x(i,:),u(i,:),'-','Color',HInt2RGB((i-1),round(50*(1+i/numel(it)))))
%     end
%     plot(x(i,:),0*x(i,:),':','Color',[0.5,0.5,0.5],'HandleVisibility','off');
%     xlabel('$x$','Interpreter','latex')
%     ylabel('$u$','Interpreter','latex')
%     axis tight
%     file = fullfile(fld,sprintf('Fin_%i_q',is));
%     savefig(fig,file);
%     fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',label{is+2});
%     close(fig);
%     
%     %Oscillations
%     fig = figure; hold on;
%     
%     it = find(Sr.array(':',1,Sr.xe,2)>Sr.meta_a.run.L-1e-8);
%     
%     he_l = Sr.array(it,1,Sr.pe,1,1);
%     he_r = Sr.array(it,1,Sr.pe,2,1);
%     t    = Sr.t(it);
%     B    = Sr.meta_a.run.BL/Sr.meta_a.run.L;
%     
%     plot(t,0*t+B,':','Color',[0.5,0.5,0.5])
%     plot(t,he_l,'--k')
%     plot(t,he_r,'-k')
%     
%     hrange = [min([he_l;he_r]) , max([he_l;he_r])];
%     d_hrange = hrange(2) - hrange(1);
%     hrange = hrange + [-d_hrange,d_hrange]/10;
%     trange = [min(t),max(t)];
% 
%     if hrange(1)<0
%         hrange(1)=0;
%     end
%     
%     xlim(trange);
%     ylim(hrange);
%     xlabel('$t$','Interpreter','latex')
%     ylabel('$h$','Interpreter','latex')
%     
%     file = fullfile(fld,sprintf('Fin_%i_he',is));
%     savefig(fig,file);
%     fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',label{is+6});
%     close(fig);
% end


%Resave files
label = {'(a)','(b)','(c)','(d)','(e)','(f)','(g)','(h)'};


files = { 'Inf_NoSub_h','Inf_NoSub_q','Inf_SupNoSub_h','Inf_SupNoSub_q','Inf_SupNo_h','Inf_SupNo_q','Inf_SupSub_h','Inf_SupSub_q' };
for i=1:numel(files)
    file = fullfile(fld,files{i});
    fig = openfig(file);
    fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',label{i},'format',format);
    close(fig);
    winopen([file,'.pdf']);
end

files = { 'Fin_1_h','Fin_2_h','Fin_1_q','Fin_2_q','Fin_1_Char','Fin_2_Char','Fin_1_he','Fin_2_he' };
for i=1:numel(files)
    file = fullfile(fld,files{i});
    fig = openfig(file);
    fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',label{i},'format',format);
    close(fig);
    winopen([file,'.pdf']);
end
